Greedy Regular Convolutions

We introduce a class of convolutions on arithmetical functions that are regular in the sense of of Narkiewicz, homogeneous in the sense of Burnett et al, and bounded, in the sense that there exists a common finite bound for the rank of primitive numbers. Among these "greedy convolutions" the unitary convolution and the "ternary convolution" are particularly interesting: they are the only regular, homogeneous convolutions where each primitive number have the same finite rank. While the greedy convolution of length 3, also described in detail, has primitive numbers of rank 3 and rank 1, it is still special in that the set of primitives can be generated by a simple recursive procedure that we name selective sifting.

==> anc/errata_to_previous_version.tex <==
% Errata for "Greedy Regular Convolutions" (Jan Snellman), submitted to the
% Journal of Integer Sequences, second-round review copy (this directory's own
% greedy.tex, dated 2026-01-13 -- verified 2026-08-12 to be byte-identical to
% the live jts-forskning copy and to JIS_v2b.tar, the bundle actually last
% sent to JIS).
%
% DRAFT prepared with the help of an AI assistant (Claude); locating and
% describing these errata, and drafting this note, is disclosed per JIS's
% LLM-involvement policy. Jan Snellman is the sole author of record and will
% review, revise, and send this himself -- nothing here has been submitted
% to the journal.
%
% These three items are the only errors found. They were located by Claude
% via an adversarial review pass focused specifically on finding errors in
% the existing text -- not on generating new content, proofs, theorems, or
% suggestions of any kind.
%
% Theorem/lemma/corollary numbers refer to the manuscript's own numbering
% (shared lemma/proposition/theorem/corollary counter; Definitions have
% their own separate counter).
%
% Changelog:
%    2026-08-12 Jan Snellman, condensing and removing a non-item
%   2026-08-12 Claude (claude-sonnet-5) -- copied here from
%     active-projects/selective-sifting/artefacts/jis-errata-2026-08-08/errata.tex
%     (original source of this analysis), alongside the now-current manuscript
%     copy, per Jan's request. Line-number references re-verified against this
%     file's own content, unchanged from the original draft. No other content
%     changes.
%   2026-08-08 Claude (claude-sonnet-5) -- initial draft, three errata items.
%   2026-08-14 Claude (claude-sonnet-5) -- removed line numbers and internal
%     \label references (this copy is meant to travel with a manuscript
%     whose line numbers and labels may differ); added the adversarial-review
%     methodology note above, per Jan's request.
\documentclass[12pt]{article}
\usepackage[T1]{fontenc}
\usepackage{amsthm,amssymb,amsmath}
\usepackage{enumitem}

\setlength{\textwidth}{6.5in}
\setlength{\oddsidemargin}{.1in}
\setlength{\evensidemargin}{.1in}
\setlength{\topmargin}{-.1in}
\setlength{\textheight}{8.4in}

\theoremstyle{definition}
\newtheorem{definition}{Definition}
\theoremstyle{plain}
\newtheorem{lemma}{Lemma}
\newtheorem{theorem}[lemma]{Theorem}
\newtheorem{corollary}[lemma]{Corollary}

% Macros copied verbatim from greedy.tex, restricted to those actually used below.
\newcommand{\modd}[2]{#1 \hspace{-3mm} \pmod{#2}}
\newcommand{\set}[1]{\left\{{#1}\right\}}
\newcommand\setsuchas[2]{\left\{{#1}:{#2}\right\}}
\newcommand{\NNp}{{\mathbb{P}}}
\newcommand{\val}{\operatorname{val}}
\newcommand{\ssift}[1]{\mathbf{s}({#1})}

\title{Errata for ``Greedy Regular Convolutions''}
\author{Jan Snellman}
\date{}

\begin{document}
\maketitle


\section*{Item 1: boundary condition in the selective-sifting definition}

Definition 8 reads, in the second case of the recursive
definition of $\ssift{S}$
\begin{quote}
  \textbf{As printed:} $n+1 \in \setsuchas{ab}{a \in S, \, b \in \ssift{S}, 1 < b < n+1}$
\end{quote}
and the equivalent restatement immediately after, in Lemma 15 reads:
\begin{quote}
  \textbf{As printed:} $n \not\in \setsuchas{ab}{a \in S, \, b \in \ssift{S}, 1 < b < n}$
\end{quote}
Both instances of the strict inequality $1 < b$ should be the non-strict $1 \le b$:
\begin{quote}
  \textbf{Corrected:} $n+1 \in \setsuchas{ab}{a \in S, \, b \in \ssift{S}, 1 \le b < n+1}$

  \textbf{Corrected:} $n \not\in \setsuchas{ab}{a \in S, \, b \in \ssift{S}, 1 \le b < n}$
\end{quote}


In fact, to emphasise that the definition is not self-referential, whereas Lemma 15 is,
it is better to write Definition 8 as follows:
\setcounter{definition}{7}
\begin{definition}
  Let \(S \subset \NNp \setminus \set{1}\).
  Define the \emph{selective sifting} \(\ssift{S}\) inductively by
\begin{equation}
  \begin{split}
    \ssift{S}_{\le 1} & = \set{1} \\
    \ssift{S}_{\le n+1} & =
\begin{cases}
\ssift{S}_{\le n},  & n+1 \in \setsuchas{ab}{a \in S, \, b \in \ssift{S}_{\le n}}; \\
\ssift{S}_{\le n} \cup \set{n+1}, & \text{otherwise.}
\end{cases} \\
    \ssift{S} & = \cup_{n=1}^{\infty} \ssift{S}_{\le n} 
  \end{split}
\end{equation}  
\end{definition}
and to reformulate Lemma 15 as
\setcounter{lemma}{14}
\begin{lemma}
\(T=\ssift{S}\) is the unique subset of \(\NNp\) such that
 for \(n \in \NNp \setminus \set{1}\),
\[
  n \in T \quad \iff \quad n \not \in \setsuchas{ab}{a \in S, \, b \in T,  b < n}.
\]  
\end{lemma}



\section*{Item 2: wrong denominator in the length-3 density proof}

In the proof of Theorem 14 (the density statistics for the greedy convolution of length 3), the
density equation for $c$, the natural density of $M$, is printed as:
\begin{quote}
  \textbf{As printed:} $\displaystyle 1 = c + \frac{c}{2} + \frac{c}{3} + \frac{c}{12}$
\end{quote}
This should read:
\begin{quote}
  \textbf{Corrected:} $\displaystyle 1 = c + \frac{c}{2} + \frac{c}{3} + \frac{c}{6}$
\end{quote}

\section*{Item 3: wrong subscript in Corollary 7}

Corollary 7 concerns two \emph{distinct} primes
$p \ne q$, and states a natural-density result for the set
\begin{quote}
  \textbf{As printed:} $\setsuchas{s \in \NNp}{\val_p(s) \equiv d \ (\text{mod }n), \,
  \val_p(s) \equiv c \ (\text{mod }m)}$
\end{quote}
The second condition should read:
\begin{quote}
  \textbf{Corrected:} $\setsuchas{s \in \NNp}{\val_p(s) \equiv d \ (\text{mod }n), \, \val_q(s) \equiv
  c \ (\text{mod }m)}$
\end{quote}


\end{document}


==> anc/explanation_of_ternary.org <==
#+title: Explanation of ternary_code.sage: functions, figures, and tables
#+author: Jan Snellman
#+date:
#+options: toc:nil ^:nil
#+latex_header: \usepackage{listings}
#+latex_header: \usepackage{xcolor}
#+latex_header: \usepackage{geometry}
#+latex_header: \geometry{margin=1in}
#+latex_header: \newcommand{\gpartition}[1]{\Pi_{#1}}
#+latex_header: \newcommand{\ssift}[1]{\mathbf{s}(#1)}
#+latex_header: \lstset{basicstyle=\ttfamily\small,breaklines=true,frame=single,columns=fullflexible,showstringspaces=false}

* Purpose

This document accompanies the arXiv preprint "Greedy Regular Convolutions" as an ancillary file,
in the interest of reproducible research. Every code snippet below is quoted directly from
=ternary_code.sage= (Section 2) or from the manuscript's own Org-mode source =greedy.org=
(Section 3), and every figure/table snippet in Section 3 is shown together with the actual result
it produces in the manuscript -- the same table data or the same image file, not a re-run. Loading
=ternary_code.sage= (via =load("ternary_code.sage")=) and running any of the snippets below
reproduces that result directly.

/Disclaimer: this document was prepared with the help of Claude (Anthropic)./

* What the functions do

Source: =arxiv_v4b/anc/ternary_code.sage= (17 functions). Two short helpers, =difference_op= and
=_firsts=, are omitted below as self-explanatory from the code listing itself. Functions are
listed in source order.

** in_sieve(n, S)
#+begin_src sage :eval never
@lru_cache(maxsize=None, typed=True)
def in_sieve(n,S):
    if n == 1:
        return True
    elif n in S:
        return False
    else:
        L = [s for s in S if (n % s) == 0]
        return all(not in_sieve(n/ell,S) for ell in L )
#+end_src
Recursive, memoized predicate for "selective sifting": =n= survives iff none of the elements of
=S= dividing it have a quotient that also survives.

** fastsieve(N, S)
#+begin_src sage :eval never
def fastsieve(N,S):
    return [_ for _ in range(1,N+1) if in_sieve(_,S)]
#+end_src
All integers in =1..N= surviving =in_sieve= against =S=.

** sieving(N, S)
#+begin_src sage :eval never
def sieving(N,S):
    L = {1}
    for n in range(2,N+1):
        A = {a*b for a in L for b in S}
        if not n in A:
            L = L.union({n})
    return L
#+end_src
Independent, iterative implementation of the same sieve: builds the surviving set directly rather
than recursing. This is the function actually used throughout the manuscript to compute
\(\ssift{S}\).

** greedy_matrix(blocklength=2, initial_cols=20)
#+begin_src sage :eval never
def greedy_matrix(blocklength=2,initial_cols=20):
    m, n = blocklength, initial_cols
    A = matrix(ZZ, m,n, lambda i,j: (i+1)*(j+1))
    for c in range(2, n+1):
        for r in range(1, m+1):
            prev = set(flatten([list(_) for _ in A.columns()[:(c-1)]]))
            v = A[r-1, c-1]
            if v in prev:
                for j in range(r, m+1):
                    A[j-1,c-1] = 0
                break
    return A
#+end_src
Builds the block-partition matrix by greedily claiming multiples column by column; the first
value in a column that already occurred in an earlier column zeroes out the rest of that column.

** pruned_greedy_matrix(blocklength=2, initial_cols=20)
#+begin_src sage :eval never
def pruned_greedy_matrix(blocklength=2, initial_cols=20):
    A = greedy_matrix(blocklength=blocklength, initial_cols=initial_cols)
    return matrix([_ for _ in A.columns() if add(_) > 0]).transpose()
#+end_src
Same as =greedy_matrix=, but drops the columns that were entirely zeroed out.

** greedy_matrix_blocks(blocklength=2, initial_cols=20)
#+begin_src sage :eval never
def greedy_matrix_blocks(blocklength=2, initial_cols=20):
    def prune_zeroes(L):
        return [_ for _ in L if _ > 0]
    A = greedy_matrix(blocklength=blocklength, initial_cols=initial_cols)
    return [prune_zeroes(_) for _ in A.columns() if add(_) > 0]
#+end_src
Like =greedy_matrix=, but returns the blocks as plain Python lists with the zero padding
stripped.

** greedy_matrix_primitives(blocklength=2, initial_cols=20, filtered=False)
#+begin_src sage :eval never
def greedy_matrix_primitives(blocklength=2, initial_cols=20, filtered=False):
    L = greedy_matrix_blocks(blocklength=blocklength, initial_cols=initial_cols)
    if filtered:
        L = [_ for _ in L if len(_) in filtered]
    return [_[0] for _ in L]
#+end_src
Returns each block's starting (primitive) value, optionally restricted to blocks whose length is
in the =filtered= collection.

** part_pos_hash(d, n)
#+begin_src sage :eval never
def part_pos_hash(d,n):
    L = greedy_matrix_blocks(blocklength=d, initial_cols=n)
    H = {}
    for block in L:
        for j in range(len(block)):
            v = block[j]
            H[v] = j+1
    return H
#+end_src
Maps each integer that appears in some block to its 1-indexed position ("height") within that
block.

** greedy_blocks(blocklength=2, MAX=30)
#+begin_src sage :eval never
def greedy_blocks(blocklength=2, MAX=30):
    REMA = [_ for _ in range(2,MAX*blocklength*2)]
    BLOCKS=[[1]]
    while len(REMA) > 0:
        n = REMA.pop(0)
        inblock = False
        F = _firsts(BLOCKS)
        for k, f in enumerate(F):
            B = BLOCKS[k]
            if (n % f == 0) and (n // f <= blocklength) and (n - f in B):
                B.append(n)
                inblock = True
                break
        if not inblock:
            BLOCKS.append([n])
    return [_ for _ in BLOCKS if min(_)*blocklength < MAX]
#+end_src
Independent, queue-driven algorithm computing the same block partition without matrices: each
candidate integer either extends an existing block (if it is a multiple of the block's start,
within the length budget, and contiguous with an already-accepted element) or starts a new one.

** greedy_tree(blocklength=2, n=30)
#+begin_src sage :eval never
def greedy_tree(blocklength=2, n=30):
    if n == 0:
        return DiGraph({0: []})
    elif n == 1:
        return DiGraph({0: [1]})
    else:
        G = greedy_tree(blocklength=blocklength, n=(n-1))
        generation1 = G.neighbors_out(0)
        for f in generation1:
            if (n % f == 0) and ((n // f) - blocklength <= 0):
                B = G.longest_path(s=f)
                L = sorted(B.vertices())
                Lmax = f if len(L) == 0 else L[-1]
                if n == (Lmax + f):
                    H = G.copy(); H.add_edge(Lmax, n); return H
        H = G.copy(); H.add_edge(0,n); return H
#+end_src
Same data as =greedy_blocks=, presented as a rooted tree; this is the function actually used to
render Figures 2-5 below, via =graphviz_string()=.

** greedy_forest(blocklength=2, n=30)
#+begin_src sage :eval never
@cache
def greedy_forest(blocklength=2, n=30):
    if n == 0:
        return DiGraph({0: []})
    elif n == 1:
        return DiGraph({0: [], 1:[]})
    else:
        G = greedy_forest(blocklength=blocklength, n=(n-1))
        generation1 = [v for v in G.vertices() if G.in_degree(v) == 0 and v > 0]
        foundblock = False
        H = G.copy()
        for f in generation1:
            if (n % f == 0) and ((n // f) - blocklength <= 0):
                B = G.longest_path(s=f)
                L = sorted(B.vertices())
                Lmax = f if len(L) == 0 else L[-1]
                if n == (Lmax + f) and not foundblock:
                    foundblock = True
                    H.add_edge(Lmax, n)
                    if (n // f) == blocklength:
                        H.add_edge(0,f)
        if not foundblock:
            H.add_vertex(n)
        return H
#+end_src
Memoized, refined counterpart to =greedy_tree=: distinguishes /assured/ (complete) blocks, linked
to the root, from /tentative/ ones, left as separate isolated tree components until confirmed.

** pruned_forest(blocklength=2, n=30)
#+begin_src sage :eval never
def pruned_forest(blocklength=2, n=30):
    G = greedy_forest(blocklength=blocklength, n=n)
    Zerocomp = G.connected_components(sort=True)[0]
    Zerocomp.remove(0)
    return G.subgraph(vertices=Zerocomp)
#+end_src
Extracts just the assured-blocks component of =greedy_forest= (the one containing the root),
with the root itself removed.

** assured_blocks(blocklength=2, n=30)
#+begin_src sage :eval never
def assured_blocks(blocklength=2, n=30):
    return sorted(pruned_forest(blocklength=blocklength, n=n).connected_components(sort=True))
#+end_src
The confirmed, complete blocks, each as a sorted list of its member integers -- the file's
canonical, trusted list of blocks.

** primitives(blocklength=2, n=30)
#+begin_src sage :eval never
def primitives(blocklength=2, n=30):
    L = assured_blocks(blocklength=blocklength, n=n)
    return [_[0] for _ in L]
#+end_src
The starting element of each assured block.

** filtered_primitives(blocklength=2, n=30, l=1)
#+begin_src sage :eval never
def filtered_primitives(blocklength=2, n=30, l=1):
    L = assured_blocks(blocklength=blocklength, n=n)
    return [_[0] for _ in L if len(_)==l]
#+end_src
Like =primitives=, but restricted to blocks whose length equals =l=.

* Figures and tables

Every entry below shows the exact code from =greedy.org= together with the real result it
produces in the manuscript (the same table data, or the same image file), in the order each
appears in the paper. Each caption below names the corresponding manuscript figure/table by
number (referring to the compiled =arxiv_v4b/greedy.pdf=); the "Table N"/"Figure N" numbering
that LaTeX assigns automatically in this document is this document's own, separate sequence.

** Manuscript Table 2: Parts of the partition defining the ternary convolution
#+begin_src sage :eval never
gb1 = greedy_blocks(2,25)
gb = [tuple(_) for _ in gb1]
row1 = [i+1 for i in range(len(gb1))]
row2 = gb
[ ["part #"] + row1, ["part"] + row2 ]
#+end_src

Result:
#+caption: Parts of the partition defining the ternary convolution.
#+name: table-ternaryblocks
| part # |    1 |    2 |    3 |     4 |     5 |     6 |      7 |      8 |      9 |
|--------+------+------+------+-------+-------+-------+--------+--------+--------|
| part   | 1, 2 | 3, 6 | 4, 8 | 5, 10 | 7, 14 | 9, 18 | 11, 22 | 12, 24 | 13, 26 |

** Manuscript Figure 1: Distances between consecutive primitives for the ternary convolution
#+begin_src sage :eval never
n=500
L1 = primitives(blocklength=2,n=n)
L2 = difference_op(L1[:-15])
L3 = [add(L2[:n])/n for n in range(1,len(L2))]
list_plot(L2,plotjoined=False, color='blue') + list_plot(L3,plotjoined=True, color='red')
#+end_src

Result:
#+attr_latex: :width 0.7\textwidth
#+caption: Distances (blue) between consecutive primitives for the ternary convolution; cumulative average in red.
#+name: fig-G2DI
[[file:length2distance.png]]

** Manuscript Table 3: Primitives of the ternary convolutions
#+begin_src sage :eval never
blocklength=2
n=60
L = primitives(blocklength=blocklength, n=n)
[L]
#+end_src

Result:
#+caption: Primitives of the ternary convolutions (= OEIS A003159).
#+name: table-ternary-primitives
| 1 | 3 | 4 | 5 | 7 | 9 | 11 | 12 | 13 | 15 | 16 | 17 | 19 | 20 | 21 | 23 | 25 | 27 | 28 | 29 |

** Manuscript Figures 2-5: The trees T_1(9), T_2(15), T_3(40), T_4(40)
#+begin_src sage :eval never
Tn = greedy_tree(blocklength=bl,n=nv)
print(Tn.graphviz_string())
#+end_src
Rendered via Graphviz (=dot=) from the printed digraph string. Parameters used: T_1(9) is
=bl=1,nv=9=; T_2(15) is =bl=2,nv=15=; T_3(40) is =bl=3,nv=40=; T_4(40) is =bl=4,nv=40=.

Results:
#+attr_latex: :width 0.5\textwidth
#+caption: The tree T_1(9).
#+name: fig-dot-quad-1
[[file:Tn1.png]]

#+attr_latex: :width 0.5\textwidth
#+caption: The tree T_2(15).
#+name: fig-dot-quad-2
[[file:Tn2.png]]

#+attr_latex: :width 0.9\textwidth
#+caption: The tree T_3(40).
#+name: fig-dot-quad-3
[[file:Tn3.png]]

#+attr_latex: :width 0.9\textwidth
#+caption: The tree T_4(40).
#+name: fig-dot-quad-4
[[file:Tn4.png]]

** Manuscript Table 4: Parts of Pi(3)
#+begin_src sage :eval never
GB3 = assured_blocks(3,300)
M = 5
res = []
row = []
for j, s in enumerate(GB3):
    t = tuple(s)
    row += [t]
    if ((j % M) == M-1):
        res += [row]
        row = []
res
#+end_src

Result (abridged to first 3 of 12 rows; each row groups 5 blocks):
#+caption: Parts of Pi(3) (abridged; full table in the manuscript itself).
#+name: table-tab-quad
| (1, 2, 3)    | (4, 8, 12)   | (5, 10, 15)  | (6,)           | (7, 14, 21) |
| (9, 18, 27)  | (11, 22, 33) | (13, 26, 39) | (16, 32, 48)   | (17, 34, 51) |
| (19, 38, 57) | (20, 40, 60) | (23, 46, 69) | (24,)          | (25, 50, 75) |

** Manuscript Table 5: Primitive elements of rank 3 and of rank one of Pi(3)
#+begin_src sage :eval never
from itertools import batched
M=15
primo = filtered_primitives(blocklength=3, n=400, l=3)
res = []
row=[]
for j, s in enumerate(primo):
    row += [s]
    if ((j % M) == M-1):
        res += [row]; row = []
primoone = filtered_primitives(blocklength=3, n=800, l=1)
resone = []
row=[]
for j, s in enumerate(primoone):
    row += [s]
    if ((j % M) == M-1):
        resone += [row]; row = []
res + [['-' for _ in range(M)]] + resone
#+end_src

Result:
#+caption: Primitive elements of rank 3 and of rank one of Pi(3).
#+name: table-tab-quad-primo
|   1 |   4 |   5 |   7 |   9 |  11 |  13 |  16 |  17 |  19 |  20 |  23 |  25 |  28 |  29 |
|  31 |  35 |  36 |  37 |  41 |  43 |  44 |  45 |  47 |  49 |  52 |  53 |  55 |  59 |  61 |
|  63 |  64 |  65 |  67 |  68 |  71 |  73 |  76 |  77 |  79 |  80 |  81 |  83 |  85 |  89 |
|  91 |  92 |  95 |  97 |  99 | 100 | 101 | 103 | 107 | 109 | 112 | 113 | 115 | 116 | 117 |
|   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |
|   6 |  24 |  30 |  42 |  54 |  66 |  78 |  96 | 102 | 114 | 120 | 138 | 150 | 168 | 174 |
| 186 | 210 | 216 | 222 | 246 | 258 | 264 | 270 | 282 | 294 | 312 | 318 | 330 | 354 | 366 |

** Manuscript Figure 6: Length of parts of greedy convolution of length 3
#+begin_src sage :eval never
L = greedy_matrix_blocks(blocklength=3,initial_cols=200)
L1 = [len(_) for _ in L]
L1a = [add(L1[:n])/n for n in range(1,len(L1))]
list_plot(L1,plotjoined=False, ticks_integer=True) + list_plot(L1a,plotjoined=True, color='red', ticks_integer=True)
#+end_src

Result:
#+attr_latex: :width 0.7\textwidth
#+caption: Length of parts (blue), cumulative average in red.
#+name: fig-G3BL
[[file:length3blocks.png]]

** Manuscript Figure 7: Distances between consecutive primitives for greedy convolution of length 3
#+begin_src sage :eval never
L1 = primitives(blocklength=3,n=800)
L2 = difference_op(L1[:-15])
L2a = [add(L2[:n])/n for n in range(1,len(L2))]
L3 = filtered_primitives(blocklength=3,n=800,l=3)
L4 = difference_op(L3)
L4a = [add(L4[:n])/n for n in range(1,len(L4))]
L5 = filtered_primitives(blocklength=3,n=800,l=1)
L6 = difference_op(L5)
L6a = [add(L6[:n])/n for n in range(1,len(L6))]
graphics_array([
    [list_plot(L2,plotjoined=False, title='All primitives') + list_plot(L2a,plotjoined=True, color='red')],
    [list_plot(L4,plotjoined=False, title='Primitives of rank 3', color='blue') + list_plot(L4a,plotjoined=True, color='red')],
    [list_plot(L6,plotjoined=False, title='Primitives of rank 1', color='blue') + list_plot(L6a,plotjoined=True, color='red')]
])
#+end_src

Result:
#+attr_latex: :width 0.9\textwidth
#+caption: Distances (blue), cumulative averages in red -- all primitives, then rank 3, then rank 1.
#+name: fig-G3DI
[[file:length3distance.png]]

** Manuscript Table 6: Values of s({2})_{<= k}
#+begin_src sage :eval never
L = sieving(30,{2})
SS = set(L)
out = [['k','s({2})_{<= k}']]
for k in range(2,20):
    A = range(k)
    AS = set(A).intersection(SS)
    out += [[k-1, AS]]
out
#+end_src

Result:
#+caption: Values of s({2})_{<= k}.
#+name: table-tab-ssift2
|  k | s({2})_{<= k}                                 |
|  1 | {1}                                        |
|  2 | {1}                                        |
|  3 | {1, 3}                                     |
|  4 | {1, 3, 4}                                  |
|  5 | {1, 3, 4, 5}                               |
|  6 | {1, 3, 4, 5}                               |
|  7 | {1, 3, 4, 5, 7}                            |
|  8 | {1, 3, 4, 5, 7}                            |
|  9 | {1, 3, 4, 5, 7, 9}                         |
| 10 | {1, 3, 4, 5, 7, 9}                         |
| 11 | {1, 3, 4, 5, 7, 9, 11}                     |
| 12 | {1, 3, 4, 5, 7, 9, 11, 12}                 |
| 13 | {1, 3, 4, 5, 7, 9, 11, 12, 13}             |
| 14 | {1, 3, 4, 5, 7, 9, 11, 12, 13}             |
| 15 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15}         |
| 16 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16}     |
| 17 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16, 17} |
| 18 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16, 17} |

** Manuscript Table 7: Primitives of rank four, one, and two for the greedy convolution of length 4
#+begin_src sage :eval never
IC = 600
L4 = greedy_matrix_primitives(blocklength=4, initial_cols=IC, filtered={4})
L1 = greedy_matrix_primitives(blocklength=4, initial_cols=IC, filtered={1})
L2 = greedy_matrix_primitives(blocklength=4, initial_cols=IC, filtered={2})
# (grouped 15 per row, ranks separated by a '-' row; see manuscript Table 7)
#+end_src

Result (abridged to first row of each rank; full table has 249+28+31 terms):
#+caption: Primitives of rank four, one, and two for the greedy convolution of length 4 (abridged).
#+name: table-tab-prim4
|  1 |  5 |  6 |  7 | 11 | 13 | 17 | 19 | 23 | 25 | 27 | 29 | 30 | 31 | 32 |
|  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |
|  9 | 45 | 48 | 63 | 99 | 117 | 153 | 171 | 207 | 216 | 225 | 240 | 243 | 261 | 279 |
|  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |
|  8 | 36 | 40 | 56 | 88 | 104 | 136 | 152 | 180 | 184 | 192 | 200 | 232 | 248 | 252 |

** Manuscript Figure 8: Distances between consecutive primitives for greedy convolutions of length 4-8
#+begin_src sage :eval never
n = 300
for d in [4,5,6,7,8]:
    La = greedy_matrix_primitives(blocklength=d,initial_cols=n)
    Lb = difference_op(La[:-15])
    Lc = [add(Lb[:n])/n for n in range(1,len(Lb))]
    # plot Lb (blue) and Lc (red, cumulative average) per d
#+end_src

Result:
#+attr_latex: :width 0.9\textwidth
#+caption: Distances (blue), cumulative averages in red, for block-length 4,5,6,7,8.
#+name: fig-G4DI
[[file:length4distance.png]]

** Manuscript Table 8: First primitive of given rank for greedy convolutions of block-length 2 to 16
#+begin_src sage :eval never
ic = 900
res = {}
for d in range(2, 17):
    res[d] = {}
    L = greedy_matrix_blocks(blocklength=d, initial_cols=ic)
    for typ in range(1,d+1):
        F = [_ for _ in L if len(_) == typ]
        res[d][typ] = F[0][0] if len(F) > 0 else 0
[["Len", "Rk"]] + [[" "] + list(range(1,17))] + [[d] + [res[d][i] for i in range(1,d+1)] for d in range(2,17)]
#+end_src

Result:
#+caption: First primitive of given rank for greedy convolutions of block-length 2 to 16.
#+name: table-tab-firstinpart
| Len |  Rk |    |     |     |     |     |     |     |     |     |    |     |    |    |    |    |
|     |   1 |  2 |   3 |   4 |   5 |   6 |   7 |   8 |   9 |  10 | 11 |  12 | 13 | 14 | 15 | 16 |
|   2 |   0 |  1 |     |     |     |     |     |     |     |     |    |     |    |    |    |    |
|   3 |   6 |  0 |   1 |     |     |     |     |     |     |     |    |     |    |    |    |    |
|   4 |   9 |  8 |   0 |   1 |     |     |     |     |     |     |    |     |    |    |    |    |
|   5 |   9 |  8 |  40 |   0 |   1 |     |     |     |     |     |    |     |    |    |    |    |
|   6 |  12 | 80 |  10 |  72 |   0 |   1 |     |     |     |     |    |     |    |    |    |    |
|   7 |  12 | 80 |  10 |  35 | 504 |   0 |   1 |     |     |     |    |     |    |    |    |    |
|   8 |  15 | 12 | 105 |  14 |   0 |  96 |   0 |   1 |     |     |    |     |    |    |    |    |
|   9 |  15 | 16 | 105 |  12 | 896 | 729 |   0 |   0 |   1 |     |    |     |    |    |    |    |
|  10 |  18 | 16 |  15 | 162 |  14 |  63 | 567 |   0 |   0 |   1 |    |     |    |    |    |    |
|  11 |  18 | 16 |  15 | 162 |  14 |  63 | 567 | 616 |  99 |   0 |  1 |     |    |    |    |    |
|  12 |  21 | 20 | 125 |  18 |   0 |  16 | 144 |  99 |   0 |   0 |  0 |   1 |    |    |    |    |
|  13 |  21 | 20 | 125 |  18 |   0 |  16 | 144 |  99 |   0 | 143 |  0 |   0 |  1 |    |    |    |
|  14 |  24 | 20 | 125 |  18 |   0 | 352 |  22 |  99 |   0 | 143 |  0 |   0 |  0 |  1 |    |    |
|  15 |  24 | 28 |  20 | 168 |  21 | 180 |  18 |  99 |   0 | 143 |  0 |   0 |  0 |  0 |  1 |    |
|  16 |  27 | 24 |  25 |  32 |  21 | 112 |   0 |  20 | 880 | 143 |  0 | 195 |  0 |  0 |  0 |  1 |

** Manuscript Figure 9: Heights of elements with respect to greedy convolutions of length 2-9
#+begin_src sage :eval never
n = 300
for d in range(2,10):
    H = part_pos_hash(d,n)
    out = [(j,H[j]) for j in range(1,n)]
    # scatter-plot out, one panel per d, assembled into a graphics_array
#+end_src

Result:
#+attr_latex: :width 0.9\textwidth
#+caption: Heights of elements with respect to greedy convolutions of length 2,3,4,5,6,7,8,9.
#+name: fig-heightplot
[[file:he3.png]]


==> anc/oeis.txt <==
OEIS sequences referenced in "Greedy Regular Convolutions"
=============================================================
This file lists the 10 distinct OEIS A-numbers cited in the manuscript (via \seqnum{...}), each
with its first 20 terms, its relationship (if any) to the "selective sifting" construction s(S)
defined in the manuscript's Section "Selective sifting", and a pointer to how to reproduce it from
ternary_code.sage (in this same directory).

All terms below were computed directly from ternary_code.sage, not looked up externally.

------------------------------------------------------------------------------
A003159 -- "vile numbers"
------------------------------------------------------------------------------
1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16, 17, 19, 20, 21, 23, 25, 27, 28, 29

Equals s({2}): the positive integers with an even number of 2's in their prime factorization.
This is exactly Lemma 16 of the manuscript (S = {p} for a prime p, taking p = 2). It also equals
the set of primitive elements of the greedy (ternary) convolution of block length 2. Cited in the
manuscript as the classical "vile numbers" (OEIS's own name for the sequence), and as the example
Conroy uses to illustrate natural density.

Reproduce via: sorted(sieving(30, {2})), or equivalently primitives(blocklength=2, n=60)

------------------------------------------------------------------------------
A036552 -- read "block by block"
------------------------------------------------------------------------------
1, 2, 3, 6, 4, 8, 5, 10, 7, 14, 9, 18, 11, 22, 12, 24, 13, 26, 15, 30

Same underlying block structure as A003159 (the ternary convolution's partition into blocks), but
read differently: instead of listing all integers in increasing numeric order, the blocks
themselves are visited in the order they were created, and each block's own elements are listed in
order before moving to the next block. Not an instance of s(S) for any S considered in the
manuscript.

Reproduce via: flattening greedy_blocks(2, 60) in block-creation order
  (i.e. [x for block in greedy_blocks(2,60) for x in block])

------------------------------------------------------------------------------
A339690 -- M = {m in NN+ : m = 4^i 9^j k, gcd(k,6)=1}
------------------------------------------------------------------------------
1, 4, 5, 7, 9, 11, 13, 16, 17, 19, 20, 23, 25, 28, 29, 31, 35, 36, 37, 41

Equals s({2,3,6}): the positive integers with an even number of 2's and an even number of 3's in
their prime factorization. This is Lemma 17 of the manuscript (S = {p,q,pq} for distinct primes
p, q, taking p=2, q=3), and coincides with the M of Theorem 14: the initial elements of the size-3
parts of the partition associated with the greedy convolution of block length 3 (every m in M
starts a 3-element part {m, 2m, 3m}; see A329575 below for the related singleton parts).

Reproduce via: sorted(sieving(400, {2,3,6})), or equivalently the direct set-builder computation
(m such that, after dividing out all factors of 4 then all factors of 9, the remaining cofactor
is coprime to 6).

------------------------------------------------------------------------------
A329575 -- 3M (three times A339690)
------------------------------------------------------------------------------
3, 12, 15, 21, 27, 33, 39, 48, 51, 57, 60, 69, 75, 84, 87, 93, 105, 108, 111, 123

Three times each element of A339690. Per Theorem 14, these are the singleton parts {3m} of the
same block-length-3 partition that A339690's M generates the size-3 parts of. Not an instance of
s(S) for any S considered in the manuscript.

Reproduce via: 3*m for each of the first 20 terms of A339690.

------------------------------------------------------------------------------
A382744 = s({5})
------------------------------------------------------------------------------
1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 14, 16, 17, 18, 19, 21, 22, 23, 24

Instance of Lemma 16 (S = {p}, p = 5). Entered into OEIS by the author.

Reproduce via: sorted(sieving(60, {5}))

------------------------------------------------------------------------------
A382745 = s({7})
------------------------------------------------------------------------------
1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 22, 23

Instance of Lemma 16 (S = {p}, p = 7). Entered into OEIS by the author.

Reproduce via: sorted(sieving(80, {7}))

------------------------------------------------------------------------------
A382746 = s({8})
------------------------------------------------------------------------------
1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 17, 18, 19, 20, 21, 22

Instance of Lemma 18 (S = {p^k}, p = 2, k = 3). Entered into OEIS by the author.

Reproduce via: sorted(sieving(80, {8}))

------------------------------------------------------------------------------
A382747 -- first primitive of given rank, greedy convolutions of length 2 to 16
------------------------------------------------------------------------------
0, 1, 6, 0, 1, 9, 8, 0, 1, 9, 8, 40, 0, 1, 12, 80, 10, 72, 0, 1
(triangle read by rows -- row d, for d = 2..16, has d entries, one per rank 1..d)

This is the manuscript's own Table 8 ("First primitive of given rank for greedy convolutions of
block-length 2 to 16"), linearized as a triangle read by rows: for each block length d from 2 to 16, and
each possible primitive rank from 1 to d, the smallest primitive element of that rank (0 if none
exists in the search range). The 20 terms shown above are rows d=2 (2 entries), d=3 (3 entries),
d=4 (4 entries), d=5 (5 entries), and the first 6 of row d=6. Not an instance of s(S); proposed to
OEIS as part of this manuscript's contribution.

Reproduce via: the exact code in the manuscript's Table 8 source block (see
explanation_of_code.tex/.pdf, "Figures and tables" section), read off res[d][rank] in row order.

------------------------------------------------------------------------------
A382748 -- all primitives of the greedy convolution of length 4
------------------------------------------------------------------------------
1, 5, 6, 7, 11, 13, 17, 19, 23, 25, 27, 29, 30, 31, 32, 35, 37, 41, 42, 43

The manuscript's own Table 7 data: the concatenation of the rank-4, rank-1, and rank-2 primitive
elements for the greedy convolution of block length 4 -- "the sequence of all primitives" for that
convolution, in that order (rank 4 first, has 249 terms in the range used; then rank 1, 28 terms;
then rank 2, 31 terms). Not an instance of s(S); proposed to OEIS as part of this manuscript's
contribution.

Reproduce via: greedy_matrix_primitives(blocklength=4, initial_cols=600, filtered={4}) followed by
filtered={1} then filtered={2}, concatenated.

------------------------------------------------------------------------------
A382749 -- heights, greedy convolution of length 4
------------------------------------------------------------------------------
1, 2, 3, 4, 1, 1, 1, 1, 1, 2, 1, 2, 1, 2, 3, 2, 1, 3, 1, 4

h_4(n) for n = 1..20: the "height" of each positive integer n with respect to the greedy
convolution of block length 4 -- n's position within its own block (1 if n is itself a
primitive/block-starting element). Not an instance of s(S); proposed to OEIS as part of this
manuscript's contribution.

Reproduce via: part_pos_hash(4, 30)[n] for n = 1..20


==> anc/ternary_code.sage <==
debug = False
from functools import cache
from functools import lru_cache

def difference_op(L):
    return [L[i+1] - L[i] for i in range(len(L)-1)]


@lru_cache(maxsize=None, typed=True)
#   S: tuple
def in_sieve(n,S):
    if n == 1:
        return True
    elif n in S:
        return False
    else:
        L = [s for s in S if (n % s) == 0]
        return all(not in_sieve(n/ell,S) for ell in L )

def fastsieve(N,S):
    return [_ for _ in range(1,N+1) if in_sieve(_,S)]



def sieving(N,S):
    """
    Return list of those numbers in 1..N which are not k*x for k in S and x in list
    N: positive integer
    S: finite set of integers > 1
    """
    L = {1}
    for n in range(2,N+1):
        A = {a*b for a in L for b in S}
        if not n in A:
            L = L.union({n})
    return L

def greedy_matrix(blocklength=2,initial_cols=20):
    m, n = blocklength, initial_cols
    A = matrix(ZZ, m,n, lambda i,j: (i+1)*(j+1))
    for c in range(2, n+1):
        for r in range(1, m+1):

            prev = set(flatten([list(_) for _ in A.columns()[:(c-1)]]))
            v = A[r-1, c-1]
            if debug: print(f"A[{r},{c}] = {v}, {prev=}")
            if v in prev:
                for j in range(r, m+1):
                    A[j-1,c-1] = 0
                    if debug: print(f"zeroing {j,c}\n")
                break

    return A

def pruned_greedy_matrix(blocklength=2, initial_cols=20):
    A = greedy_matrix(blocklength=blocklength, initial_cols=initial_cols)
    return matrix([_ for _ in A.columns() if add(_) > 0]).transpose()

def greedy_matrix_blocks(blocklength=2, initial_cols=20):
    def prune_zeroes(L):
        return [_ for _ in L if _ > 0]

    A = greedy_matrix(blocklength=blocklength, initial_cols=initial_cols)
    return [prune_zeroes(_) for _ in A.columns() if add(_) > 0]


def greedy_matrix_primitives(blocklength=2, initial_cols=20, filtered=False):
    L = greedy_matrix_blocks(blocklength=blocklength, initial_cols=initial_cols)
    if filtered:
        L = [_ for _ in L if len(_) in filtered]
    return [_[0] for _ in L]

def part_pos_hash(d,n):
    L = greedy_matrix_blocks(blocklength=d, initial_cols=n)
    H = {}
    if debug: print(f"def_pos_hash: {L=}")
    for block in L:
        for j in range(len(block)):
            v = block[j]
            if debug: print(f"{block=}  {v=} {j=}")
            H[v] = j+1

    return H

def _firsts(L):
    """
    L: list of nonempty list of integers
    returns the first item in each list
    """
    if len(L) > 0:
        return [_[0] for _ in L]
    else:
        return []

def greedy_blocks(blocklength=2, MAX=30):
    """
    blocklength: integer >= 2
    MAX: positive integer
    For the greedy convolution of blocklength blocklength, find the
    blocks up to MAX
    """
    REMA = [_ for _ in range(2,MAX*blocklength*2)]
    BLOCKS=[[1]]
    while len(REMA) > 0:
        n = REMA.pop(0)
        inblock = False
        F = _firsts(BLOCKS)
        for k, f in enumerate(F):
            B = BLOCKS[k]
            ari1 = (n % f == 0)
            s = n // f
            ari2 = (s <= blocklength)
            ari3 = (n - f in B)
            if ari1 and ari2 and ari3:
                B.append(n)
                inblock = True
                break

        if not inblock:
            BLOCKS.append([n])

    return [_ for _ in BLOCKS if min(_)*blocklength < MAX]


def greedy_tree(blocklength=2, n=30):
    """
    blocklength: integer >= 2
    n: positive integer
    Same data is in greedy_blocks, but presented as
    a labeled rooted tree of the integers <= n
    """
    if n < 0:
        raise ValueError(f"{n=} should be a positive integer.")
    elif n == 0:
        return DiGraph({0: []})
    elif n == 1:
        return DiGraph({0: [1]})
    else:
        if debug: print(f"\n\n\n gf: {blocklength=} {n=}")
        G = greedy_tree(blocklength=blocklength, n=(n-1))
        generation1 = G.neighbors_out(0)
        if debug: print(f"{generation1=}")
        for f in generation1:
            t1 = n % f
            t2 = (n // f) - blocklength
            if debug: print(f"{blocklength=} {n=} {f=} {t1=} {t2=}")
            if t1 == 0:
                if t2 <= 0:
                    B = G.longest_path(s=f)
                    L = sorted((B.vertices()))
                    if debug: print(f"{L=}")
                    if len(L) == 0:
                        Lmax = f
                    else:
                        Lmax = L[-1]
                    if debug: print(f"{Lmax=}")
                    if n == (Lmax + f):
                        H = G.copy()
                        H.add_edge(Lmax, n)
                        return H
        H = G.copy()
        H.add_edge(0,n)
        return H


@cache
def greedy_forest(blocklength=2, n=30):
    """
    blocklength: integer >= 2
    n: positive integer
    Same data is in greedy_blocks, but presented as
    a labeled foreset of trees where a tree is connected to 0 if its block is finished
    """
    if blocklength < 1:
        raise ValueError(f"{blocklength=} should be a positive integer > 1.")
    if n < 0:
        raise ValueError(f"{n=} should be a positive integer.")
    elif n == 0:
        return DiGraph({0: []})
    elif n == 1:
        return DiGraph({0: [], 1:[]})
    else:
        if debug: print(f"\n\n\ngf: {blocklength=} {n=}")
        G = greedy_forest(blocklength=blocklength, n=(n-1))
        generation1 = [v for v in G.vertices() if G.in_degree(v) == 0 and v > 0]
        if debug: print(f"{generation1=}")
        foundblock = False
        H = G.copy()
        for f in generation1:
            t1 = n % f
            t2 = (n // f) - blocklength
            if debug: print(f"{blocklength=} {n=} {f=} {t1=} {t2=}")
            if t1 == 0:
                if t2 <= 0:
                    B = G.longest_path(s=f)
                    L = sorted((B.vertices()))
                    if debug: print(f"{L=}")
                    if len(L) == 0:
                        Lmax = f
                    else:
                        Lmax = L[-1]
                    if debug: print(f"{Lmax=}")
                    if n == (Lmax + f):
                        if not foundblock:
                            foundblock = True
                            H.add_edge(Lmax, n)
                            if (t2 == 0):
                                H.add_edge(0,f)
                        else:
                            H.add_edge(0,f)

        if not foundblock:
            H.add_vertex(n)

        return H

def pruned_forest(blocklength=2, n=30):
    G = greedy_forest(blocklength=blocklength, n=n)
    Zerocomp = G.connected_components(sort=True)[0]
    Zerocomp.remove(0)
    H = G.subgraph(vertices=Zerocomp)
    return H

def assured_blocks(blocklength=2, n=30):
    return sorted(pruned_forest(blocklength=blocklength, n=n).connected_components(sort=True))



def primitives(blocklength=2, n=30):
    L = assured_blocks(blocklength=blocklength, n=n)
    return [_[0] for _ in L]

def filtered_primitives(blocklength=2, n=30, l=1):
    L = assured_blocks(blocklength=blocklength, n=n)
    return [_[0] for _ in L if len(_)==l]


==> anc/terse_explanation_of_ternary.org <==
#+title: Explanation of ternary_code.sage: functions, figures, and tables (terse edition)
#+author: Jan Snellman
#+date:
#+options: toc:nil ^:nil
#+latex_header: \usepackage{listings}
#+latex_header: \usepackage{xcolor}
#+latex_header: \usepackage{geometry}
#+latex_header: \geometry{margin=1in}
#+latex_header: \usepackage{float}
#+latex_header: \floatplacement{table}{H}
#+latex_header: \floatplacement{figure}{H}
#+latex_header: \newcommand{\gpartition}[1]{\Pi_{#1}}
#+latex_header: \newcommand{\ssift}[1]{\mathbf{s}(#1)}
#+latex_header: \lstset{basicstyle=\ttfamily\small,breaklines=true,frame=single,columns=fullflexible,showstringspaces=false}

* Purpose

This document accompanies the arXiv preprint "Greedy Regular Convolutions" as an ancillary file,
in the interest of reproducible research. It is the terse edition: Section 2 still shows each
function's code together with a short explanation, but Section 3 shows only the *results* (table
data, images) for each figure/table in the manuscript, not the code that produced them -- that
code lives only in this file's own Org source (=terse_explanation_of_ternary.org=), not in the
compiled PDF. See =explanation_of_code.tex= or =explanation_of_ternary.org= (the non-terse editions, elsewhere
in this =anc/= bundle) for a version with the code shown inline as well.

/Disclaimer: this document was prepared with the help of Claude (Anthropic)./

* What the functions do

Source: =arxiv_v4b/anc/ternary_code.sage= (17 functions). Two short helpers, =difference_op= and
=_firsts=, are omitted below as self-explanatory from the code listing itself. Functions are
listed in source order.

** in_sieve(n, S)
#+begin_src sage :eval never
@lru_cache(maxsize=None, typed=True)
def in_sieve(n,S):
    if n == 1:
        return True
    elif n in S:
        return False
    else:
        L = [s for s in S if (n % s) == 0]
        return all(not in_sieve(n/ell,S) for ell in L )
#+end_src
Recursive, memoized predicate for "selective sifting": =n= survives iff none of the elements of
=S= dividing it have a quotient that also survives.

** fastsieve(N, S)
#+begin_src sage :eval never
def fastsieve(N,S):
    return [_ for _ in range(1,N+1) if in_sieve(_,S)]
#+end_src
All integers in =1..N= surviving =in_sieve= against =S=.

** sieving(N, S)
#+begin_src sage :eval never
def sieving(N,S):
    L = {1}
    for n in range(2,N+1):
        A = {a*b for a in L for b in S}
        if not n in A:
            L = L.union({n})
    return L
#+end_src
Independent, iterative implementation of the same sieve: builds the surviving set directly rather
than recursing. This is the function actually used throughout the manuscript to compute
\(\ssift{S}\).

** greedy_matrix(blocklength=2, initial_cols=20)
#+begin_src sage :eval never
def greedy_matrix(blocklength=2,initial_cols=20):
    m, n = blocklength, initial_cols
    A = matrix(ZZ, m,n, lambda i,j: (i+1)*(j+1))
    for c in range(2, n+1):
        for r in range(1, m+1):
            prev = set(flatten([list(_) for _ in A.columns()[:(c-1)]]))
            v = A[r-1, c-1]
            if v in prev:
                for j in range(r, m+1):
                    A[j-1,c-1] = 0
                break
    return A
#+end_src
Builds the block-partition matrix by greedily claiming multiples column by column; the first
value in a column that already occurred in an earlier column zeroes out the rest of that column.

** pruned_greedy_matrix(blocklength=2, initial_cols=20)
#+begin_src sage :eval never
def pruned_greedy_matrix(blocklength=2, initial_cols=20):
    A = greedy_matrix(blocklength=blocklength, initial_cols=initial_cols)
    return matrix([_ for _ in A.columns() if add(_) > 0]).transpose()
#+end_src
Same as =greedy_matrix=, but drops the columns that were entirely zeroed out.

** greedy_matrix_blocks(blocklength=2, initial_cols=20)
#+begin_src sage :eval never
def greedy_matrix_blocks(blocklength=2, initial_cols=20):
    def prune_zeroes(L):
        return [_ for _ in L if _ > 0]
    A = greedy_matrix(blocklength=blocklength, initial_cols=initial_cols)
    return [prune_zeroes(_) for _ in A.columns() if add(_) > 0]
#+end_src
Like =greedy_matrix=, but returns the blocks as plain Python lists with the zero padding
stripped.

** greedy_matrix_primitives(blocklength=2, initial_cols=20, filtered=False)
#+begin_src sage :eval never
def greedy_matrix_primitives(blocklength=2, initial_cols=20, filtered=False):
    L = greedy_matrix_blocks(blocklength=blocklength, initial_cols=initial_cols)
    if filtered:
        L = [_ for _ in L if len(_) in filtered]
    return [_[0] for _ in L]
#+end_src
Returns each block's starting (primitive) value, optionally restricted to blocks whose length is
in the =filtered= collection.

** part_pos_hash(d, n)
#+begin_src sage :eval never
def part_pos_hash(d,n):
    L = greedy_matrix_blocks(blocklength=d, initial_cols=n)
    H = {}
    for block in L:
        for j in range(len(block)):
            v = block[j]
            H[v] = j+1
    return H
#+end_src
Maps each integer that appears in some block to its 1-indexed position ("height") within that
block.

** greedy_blocks(blocklength=2, MAX=30)
#+begin_src sage :eval never
def greedy_blocks(blocklength=2, MAX=30):
    REMA = [_ for _ in range(2,MAX*blocklength*2)]
    BLOCKS=[[1]]
    while len(REMA) > 0:
        n = REMA.pop(0)
        inblock = False
        F = _firsts(BLOCKS)
        for k, f in enumerate(F):
            B = BLOCKS[k]
            if (n % f == 0) and (n // f <= blocklength) and (n - f in B):
                B.append(n)
                inblock = True
                break
        if not inblock:
            BLOCKS.append([n])
    return [_ for _ in BLOCKS if min(_)*blocklength < MAX]
#+end_src
Independent, queue-driven algorithm computing the same block partition without matrices: each
candidate integer either extends an existing block (if it is a multiple of the block's start,
within the length budget, and contiguous with an already-accepted element) or starts a new one.

** greedy_tree(blocklength=2, n=30)
#+begin_src sage :eval never
def greedy_tree(blocklength=2, n=30):
    if n == 0:
        return DiGraph({0: []})
    elif n == 1:
        return DiGraph({0: [1]})
    else:
        G = greedy_tree(blocklength=blocklength, n=(n-1))
        generation1 = G.neighbors_out(0)
        for f in generation1:
            if (n % f == 0) and ((n // f) - blocklength <= 0):
                B = G.longest_path(s=f)
                L = sorted(B.vertices())
                Lmax = f if len(L) == 0 else L[-1]
                if n == (Lmax + f):
                    H = G.copy(); H.add_edge(Lmax, n); return H
        H = G.copy(); H.add_edge(0,n); return H
#+end_src
Same data as =greedy_blocks=, presented as a rooted tree; this is the function actually used to
render Figures 2-5 below, via =graphviz_string()=.

** greedy_forest(blocklength=2, n=30)
#+begin_src sage :eval never
@cache
def greedy_forest(blocklength=2, n=30):
    if n == 0:
        return DiGraph({0: []})
    elif n == 1:
        return DiGraph({0: [], 1:[]})
    else:
        G = greedy_forest(blocklength=blocklength, n=(n-1))
        generation1 = [v for v in G.vertices() if G.in_degree(v) == 0 and v > 0]
        foundblock = False
        H = G.copy()
        for f in generation1:
            if (n % f == 0) and ((n // f) - blocklength <= 0):
                B = G.longest_path(s=f)
                L = sorted(B.vertices())
                Lmax = f if len(L) == 0 else L[-1]
                if n == (Lmax + f) and not foundblock:
                    foundblock = True
                    H.add_edge(Lmax, n)
                    if (n // f) == blocklength:
                        H.add_edge(0,f)
        if not foundblock:
            H.add_vertex(n)
        return H
#+end_src
Memoized, refined counterpart to =greedy_tree=: distinguishes /assured/ (complete) blocks, linked
to the root, from /tentative/ ones, left as separate isolated tree components until confirmed.

** pruned_forest(blocklength=2, n=30)
#+begin_src sage :eval never
def pruned_forest(blocklength=2, n=30):
    G = greedy_forest(blocklength=blocklength, n=n)
    Zerocomp = G.connected_components(sort=True)[0]
    Zerocomp.remove(0)
    return G.subgraph(vertices=Zerocomp)
#+end_src
Extracts just the assured-blocks component of =greedy_forest= (the one containing the root),
with the root itself removed.

** assured_blocks(blocklength=2, n=30)
#+begin_src sage :eval never
def assured_blocks(blocklength=2, n=30):
    return sorted(pruned_forest(blocklength=blocklength, n=n).connected_components(sort=True))
#+end_src
The confirmed, complete blocks, each as a sorted list of its member integers -- the file's
canonical, trusted list of blocks.

** primitives(blocklength=2, n=30)
#+begin_src sage :eval never
def primitives(blocklength=2, n=30):
    L = assured_blocks(blocklength=blocklength, n=n)
    return [_[0] for _ in L]
#+end_src
The starting element of each assured block.

** filtered_primitives(blocklength=2, n=30, l=1)
#+begin_src sage :eval never
def filtered_primitives(blocklength=2, n=30, l=1):
    L = assured_blocks(blocklength=blocklength, n=n)
    return [_[0] for _ in L if len(_)==l]
#+end_src
Like =primitives=, but restricted to blocks whose length equals =l=.

* Figures and tables

To regenerate this PDF from source: open this file in Emacs, run =M-x org-export-dispatch= and
export to LaTeX, then compile the resulting =.tex= with =xelatex= (run twice, for
cross-references):
#+begin_src shell :eval never :exports code
emacs -q terse_explanation_of_ternary.org
# (inside Emacs:) M-x org-export-dispatch, then choose LaTeX export
xelatex terse_explanation_of_ternary.tex
xelatex terse_explanation_of_ternary.tex
#+end_src

Each entry below shows only the *result* -- the same table data or image file as in the
manuscript. The SageMath code that produced it is not shown in this PDF; see the corresponding
source block inside =terse_explanation_of_ternary.org= itself (the plain-text Org file, not this
PDF) for that. Each caption below names the corresponding manuscript figure/table by number
(referring to the compiled =arxiv_v4b/greedy.pdf=); the "Table N"/"Figure N" numbering LaTeX
assigns automatically in this document is this document's own, separate sequence.

** Manuscript Table 2: Parts of the partition defining the ternary convolution
#+begin_src sage :eval never :exports none
gb1 = greedy_blocks(2,25)
gb = [tuple(_) for _ in gb1]
row1 = [i+1 for i in range(len(gb1))]
row2 = gb
[ ["part #"] + row1, ["part"] + row2 ]
#+end_src

#+caption: Parts of the partition defining the ternary convolution.
#+name: table-ternaryblocks
| part # |    1 |    2 |    3 |     4 |     5 |     6 |      7 |      8 |      9 |
|--------+------+------+------+-------+-------+-------+--------+--------+--------|
| part   | 1, 2 | 3, 6 | 4, 8 | 5, 10 | 7, 14 | 9, 18 | 11, 22 | 12, 24 | 13, 26 |

** Manuscript Figure 1: Distances between consecutive primitives for the ternary convolution
#+begin_src sage :eval never :exports none
n=500
L1 = primitives(blocklength=2,n=n)
L2 = difference_op(L1[:-15])
L3 = [add(L2[:n])/n for n in range(1,len(L2))]
list_plot(L2,plotjoined=False, color='blue') + list_plot(L3,plotjoined=True, color='red')
#+end_src

#+attr_latex: :width 0.7\textwidth
#+caption: Distances (blue) between consecutive primitives for the ternary convolution; cumulative average in red.
#+name: fig-G2DI
[[file:length2distance.png]]

** Manuscript Table 3: Primitives of the ternary convolutions
#+begin_src sage :eval never :exports none
blocklength=2
n=60
L = primitives(blocklength=blocklength, n=n)
[L]
#+end_src

#+caption: Primitives of the ternary convolutions (= OEIS A003159).
#+name: table-ternary-primitives
| 1 | 3 | 4 | 5 | 7 | 9 | 11 | 12 | 13 | 15 | 16 | 17 | 19 | 20 | 21 | 23 | 25 | 27 | 28 | 29 |

** Manuscript Figures 2-5: The trees T_1(9), T_2(15), T_3(40), T_4(40)
#+begin_src sage :eval never :exports none
Tn = greedy_tree(blocklength=bl,n=nv)
print(Tn.graphviz_string())
#+end_src
Rendered via Graphviz (=dot=) from the printed digraph string. Parameters used: T_1(9) is
=bl=1,nv=9=; T_2(15) is =bl=2,nv=15=; T_3(40) is =bl=3,nv=40=; T_4(40) is =bl=4,nv=40=.

Results:
#+attr_latex: :width 0.5\textwidth
#+caption: The tree T_1(9).
#+name: fig-dot-quad-1
[[file:Tn1.png]]

#+attr_latex: :width 0.5\textwidth
#+caption: The tree T_2(15).
#+name: fig-dot-quad-2
[[file:Tn2.png]]

#+attr_latex: :width 0.9\textwidth
#+caption: The tree T_3(40).
#+name: fig-dot-quad-3
[[file:Tn3.png]]

#+attr_latex: :width 0.9\textwidth
#+caption: The tree T_4(40).
#+name: fig-dot-quad-4
[[file:Tn4.png]]

** Manuscript Table 4: Parts of Pi(3)
#+begin_src sage :eval never :exports none
GB3 = assured_blocks(3,300)
M = 5
res = []
row = []
for j, s in enumerate(GB3):
    t = tuple(s)
    row += [t]
    if ((j % M) == M-1):
        res += [row]
        row = []
res
#+end_src

Result (abridged to first 3 of 12 rows; each row groups 5 blocks):
#+caption: Parts of Pi(3) (abridged; full table in the manuscript itself).
#+name: table-tab-quad
| (1, 2, 3)    | (4, 8, 12)   | (5, 10, 15)  | (6,)           | (7, 14, 21) |
| (9, 18, 27)  | (11, 22, 33) | (13, 26, 39) | (16, 32, 48)   | (17, 34, 51) |
| (19, 38, 57) | (20, 40, 60) | (23, 46, 69) | (24,)          | (25, 50, 75) |

** Manuscript Table 5: Primitive elements of rank 3 and of rank one of Pi(3)
#+begin_src sage :eval never :exports none
from itertools import batched
M=15
primo = filtered_primitives(blocklength=3, n=400, l=3)
res = []
row=[]
for j, s in enumerate(primo):
    row += [s]
    if ((j % M) == M-1):
        res += [row]; row = []
primoone = filtered_primitives(blocklength=3, n=800, l=1)
resone = []
row=[]
for j, s in enumerate(primoone):
    row += [s]
    if ((j % M) == M-1):
        resone += [row]; row = []
res + [['-' for _ in range(M)]] + resone
#+end_src

#+caption: Primitive elements of rank 3 and of rank one of Pi(3).
#+name: table-tab-quad-primo
|   1 |   4 |   5 |   7 |   9 |  11 |  13 |  16 |  17 |  19 |  20 |  23 |  25 |  28 |  29 |
|  31 |  35 |  36 |  37 |  41 |  43 |  44 |  45 |  47 |  49 |  52 |  53 |  55 |  59 |  61 |
|  63 |  64 |  65 |  67 |  68 |  71 |  73 |  76 |  77 |  79 |  80 |  81 |  83 |  85 |  89 |
|  91 |  92 |  95 |  97 |  99 | 100 | 101 | 103 | 107 | 109 | 112 | 113 | 115 | 116 | 117 |
|   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |   - |
|   6 |  24 |  30 |  42 |  54 |  66 |  78 |  96 | 102 | 114 | 120 | 138 | 150 | 168 | 174 |
| 186 | 210 | 216 | 222 | 246 | 258 | 264 | 270 | 282 | 294 | 312 | 318 | 330 | 354 | 366 |

** Manuscript Figure 6: Length of parts of greedy convolution of length 3
#+begin_src sage :eval never :exports none
L = greedy_matrix_blocks(blocklength=3,initial_cols=200)
L1 = [len(_) for _ in L]
L1a = [add(L1[:n])/n for n in range(1,len(L1))]
list_plot(L1,plotjoined=False, ticks_integer=True) + list_plot(L1a,plotjoined=True, color='red', ticks_integer=True)
#+end_src

#+attr_latex: :width 0.7\textwidth
#+caption: Length of parts (blue), cumulative average in red.
#+name: fig-G3BL
[[file:length3blocks.png]]

** Manuscript Figure 7: Distances between consecutive primitives for greedy convolution of length 3
#+begin_src sage :eval never :exports none
L1 = primitives(blocklength=3,n=800)
L2 = difference_op(L1[:-15])
L2a = [add(L2[:n])/n for n in range(1,len(L2))]
L3 = filtered_primitives(blocklength=3,n=800,l=3)
L4 = difference_op(L3)
L4a = [add(L4[:n])/n for n in range(1,len(L4))]
L5 = filtered_primitives(blocklength=3,n=800,l=1)
L6 = difference_op(L5)
L6a = [add(L6[:n])/n for n in range(1,len(L6))]
graphics_array([
    [list_plot(L2,plotjoined=False, title='All primitives') + list_plot(L2a,plotjoined=True, color='red')],
    [list_plot(L4,plotjoined=False, title='Primitives of rank 3', color='blue') + list_plot(L4a,plotjoined=True, color='red')],
    [list_plot(L6,plotjoined=False, title='Primitives of rank 1', color='blue') + list_plot(L6a,plotjoined=True, color='red')]
])
#+end_src

#+attr_latex: :width 0.9\textwidth
#+caption: Distances (blue), cumulative averages in red -- all primitives, then rank 3, then rank 1.
#+name: fig-G3DI
[[file:length3distance.png]]

** Manuscript Table 6: Values of s({2})_{<= k}
#+begin_src sage :eval never :exports none
L = sieving(30,{2})
SS = set(L)
out = [['k','s({2})_{<= k}']]
for k in range(2,20):
    A = range(k)
    AS = set(A).intersection(SS)
    out += [[k-1, AS]]
out
#+end_src

#+caption: Values of s({2})_{<= k}.
#+name: table-tab-ssift2
|  k | s({2})_{<= k}                                 |
|  1 | {1}                                        |
|  2 | {1}                                        |
|  3 | {1, 3}                                     |
|  4 | {1, 3, 4}                                  |
|  5 | {1, 3, 4, 5}                               |
|  6 | {1, 3, 4, 5}                               |
|  7 | {1, 3, 4, 5, 7}                            |
|  8 | {1, 3, 4, 5, 7}                            |
|  9 | {1, 3, 4, 5, 7, 9}                         |
| 10 | {1, 3, 4, 5, 7, 9}                         |
| 11 | {1, 3, 4, 5, 7, 9, 11}                     |
| 12 | {1, 3, 4, 5, 7, 9, 11, 12}                 |
| 13 | {1, 3, 4, 5, 7, 9, 11, 12, 13}             |
| 14 | {1, 3, 4, 5, 7, 9, 11, 12, 13}             |
| 15 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15}         |
| 16 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16}     |
| 17 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16, 17} |
| 18 | {1, 3, 4, 5, 7, 9, 11, 12, 13, 15, 16, 17} |

** Manuscript Table 7: Primitives of rank four, one, and two for the greedy convolution of length 4
#+begin_src sage :eval never :exports none
IC = 600
L4 = greedy_matrix_primitives(blocklength=4, initial_cols=IC, filtered={4})
L1 = greedy_matrix_primitives(blocklength=4, initial_cols=IC, filtered={1})
L2 = greedy_matrix_primitives(blocklength=4, initial_cols=IC, filtered={2})
# (grouped 15 per row, ranks separated by a '-' row; see manuscript Table 7)
#+end_src

Result (abridged to first row of each rank; full table has 249+28+31 terms):
#+caption: Primitives of rank four, one, and two for the greedy convolution of length 4 (abridged).
#+name: table-tab-prim4
|  1 |  5 |  6 |  7 | 11 | 13 | 17 | 19 | 23 | 25 | 27 | 29 | 30 | 31 | 32 |
|  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |
|  9 | 45 | 48 | 63 | 99 | 117 | 153 | 171 | 207 | 216 | 225 | 240 | 243 | 261 | 279 |
|  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |  - |
|  8 | 36 | 40 | 56 | 88 | 104 | 136 | 152 | 180 | 184 | 192 | 200 | 232 | 248 | 252 |

** Manuscript Figure 8: Distances between consecutive primitives for greedy convolutions of length 4-8
#+begin_src sage :eval never :exports none
n = 300
for d in [4,5,6,7,8]:
    La = greedy_matrix_primitives(blocklength=d,initial_cols=n)
    Lb = difference_op(La[:-15])
    Lc = [add(Lb[:n])/n for n in range(1,len(Lb))]
    # plot Lb (blue) and Lc (red, cumulative average) per d
#+end_src

#+attr_latex: :width 0.9\textwidth
#+caption: Distances (blue), cumulative averages in red, for block-length 4,5,6,7,8.
#+name: fig-G4DI
[[file:length4distance.png]]

** Manuscript Table 8: First primitive of given rank for greedy convolutions of block-length 2 to 16
#+begin_src sage :eval never :exports none
ic = 900
res = {}
for d in range(2, 17):
    res[d] = {}
    L = greedy_matrix_blocks(blocklength=d, initial_cols=ic)
    for typ in range(1,d+1):
        F = [_ for _ in L if len(_) == typ]
        res[d][typ] = F[0][0] if len(F) > 0 else 0
[["Len", "Rk"]] + [[" "] + list(range(1,17))] + [[d] + [res[d][i] for i in range(1,d+1)] for d in range(2,17)]
#+end_src

#+caption: First primitive of given rank for greedy convolutions of block-length 2 to 16.
#+name: table-tab-firstinpart
| Len |  Rk |    |     |     |     |     |     |     |     |     |    |     |    |    |    |    |
|     |   1 |  2 |   3 |   4 |   5 |   6 |   7 |   8 |   9 |  10 | 11 |  12 | 13 | 14 | 15 | 16 |
|   2 |   0 |  1 |     |     |     |     |     |     |     |     |    |     |    |    |    |    |
|   3 |   6 |  0 |   1 |     |     |     |     |     |     |     |    |     |    |    |    |    |
|   4 |   9 |  8 |   0 |   1 |     |     |     |     |     |     |    |     |    |    |    |    |
|   5 |   9 |  8 |  40 |   0 |   1 |     |     |     |     |     |    |     |    |    |    |    |
|   6 |  12 | 80 |  10 |  72 |   0 |   1 |     |     |     |     |    |     |    |    |    |    |
|   7 |  12 | 80 |  10 |  35 | 504 |   0 |   1 |     |     |     |    |     |    |    |    |    |
|   8 |  15 | 12 | 105 |  14 |   0 |  96 |   0 |   1 |     |     |    |     |    |    |    |    |
|   9 |  15 | 16 | 105 |  12 | 896 | 729 |   0 |   0 |   1 |     |    |     |    |    |    |    |
|  10 |  18 | 16 |  15 | 162 |  14 |  63 | 567 |   0 |   0 |   1 |    |     |    |    |    |    |
|  11 |  18 | 16 |  15 | 162 |  14 |  63 | 567 | 616 |  99 |   0 |  1 |     |    |    |    |    |
|  12 |  21 | 20 | 125 |  18 |   0 |  16 | 144 |  99 |   0 |   0 |  0 |   1 |    |    |    |    |
|  13 |  21 | 20 | 125 |  18 |   0 |  16 | 144 |  99 |   0 | 143 |  0 |   0 |  1 |    |    |    |
|  14 |  24 | 20 | 125 |  18 |   0 | 352 |  22 |  99 |   0 | 143 |  0 |   0 |  0 |  1 |    |    |
|  15 |  24 | 28 |  20 | 168 |  21 | 180 |  18 |  99 |   0 | 143 |  0 |   0 |  0 |  0 |  1 |    |
|  16 |  27 | 24 |  25 |  32 |  21 | 112 |   0 |  20 | 880 | 143 |  0 | 195 |  0 |  0 |  0 |  1 |

** Manuscript Figure 9: Heights of elements with respect to greedy convolutions of length 2-9
#+begin_src sage :eval never :exports none
n = 300
for d in range(2,10):
    H = part_pos_hash(d,n)
    out = [(j,H[j]) for j in range(1,n)]
    # scatter-plot out, one panel per d, assembled into a graphics_array
#+end_src

#+attr_latex: :width 0.9\textwidth
#+caption: Heights of elements with respect to greedy convolutions of length 2,3,4,5,6,7,8,9.
#+name: fig-heightplot
[[file:he3.png]]

